Overcoming Sparsity Artifacts in Crosscoders to Interpret Chat-Tuning

Model diffing is the study of how fine-tuning changes a model's representations and internal algorithms. Many behaviors of interest are introduced during fine-tuning, and model diffing offers a promising lens to interpret such behaviors. Crosscoders are a recent model diffing method that learns a shared dictionary of interpretable concepts represented as latent directions in both the base and fine-tuned models, allowing us to track how concepts shift or emerge during fine-tuning. Notably, prior work has observed concepts with no direction in the base model, and it was hypothesized that these model-specific latents were concepts introduced during fine-tuning. However, we identify two issues which stem from the crosscoders L1 training loss that can misattribute concepts as unique to the fine-tuned model, when they really exist in both models. We develop Latent Scaling to flag these issues by more accurately measuring each latent's presence across models. In experiments comparing Gemma 2 2B base and chat models, we observe that the standard crosscoder suffers heavily from these issues. Building on these insights, we train a crosscoder with BatchTopK loss and show that it substantially mitigates these issues, finding more genuinely chat-specific and highly interpretable concepts. We recommend practitioners adopt similar techniques. Using the BatchTopK crosscoder, we successfully identify a set of chat-specific latents that are both interpretable and causally effective, representing concepts such as $\textit{false information}$ and $\textit{personal question}$, along with multiple refusal-related latents that show nuanced preferences for different refusal triggers. Overall, our work advances best practices for the crosscoder-based methodology for model diffing and demonstrates that it can provide concrete insights into how chat-tuning modifies model behavior.

==> generate.py <==
def tokens_to_colored_latex(tokens, colors):
    """
    Convert parallel lists of tokens and colors into a LaTeX snippet
    with \hlbg background-color macros and no extra gap between tokens.
    """
    if len(tokens) != len(colors):
        raise ValueError("tokens and colors must have the same length.")
    
    def latex_escape(s):
        newline = "\n" in s
        s = s.replace("\\", r"\textbackslash{}")
        s = s.replace("{",  r"\{")
        s = s.replace("}",  r"\}")
        s = s.replace("_",  r"\_")
        s = s.replace("\n", r"\textbackslash n")
        return s, newline
    
    lines = []
    for token, color in zip(tokens, colors):
        escaped_token, newline = latex_escape(token)
        # Note the % at the end, which kills spaces/linebreaks in final PDF
        lines.append(f"|\\hlbg{{{color}}}{{{escaped_token}}}|")
        if newline:
            lines.append("\n")
    
    lst_content = "".join(lines)
    
    snippet = (
        "\\begin{figure}[ht]\n"
        "  \\centering\n"
        "  \\begin{lstlisting}[style=colorchars,frame=single]\n"
        f"{lst_content}\n"
        "  \\end{lstlisting}\n"
        "  \\caption{Example of per‐token highlighting with no gaps.}\n"
        "\\end{figure}\n"
    )
    return snippet



def get_gemma_example_tokens(highlight_color="yellow"):
    """Convert the Gemma template token example into tokens and colors lists.
    
    Args:
        highlight_color (str): Color to use for the underlined template tokens
        
    Returns:
        tokens (List[str]): List of tokens in the example
        colors (List[str]): List of colors for each token
    """
    # Define the tokens and whether they should be highlighted
    token_pairs = [
        ("<bos>", False),
        ("<start_of_turn>", True), 
        ("user", True),
        ("\n", True),
        ("Hi, how are you doing today?", False),
        ("<end_of_turn>", True),
        ("\n", True),
        ("<start_of_turn>", True),
        ("model", True), 
        ("\n", True),
        ("I'm doing very well thanks!", False),
        ("<end_of_turn>", True),
        ("\n", True)
    ]
    
    tokens = [pair[0] for pair in token_pairs]
    colors = [highlight_color if pair[1] else "white" for pair in token_pairs]
    
    return tokens, colors



if __name__ == "__main__":
    tokens, colors = get_gemma_example_tokens("yellow")
    print(tokens_to_colored_latex(tokens, colors))
    

